Image Denoising Using Global and Local Circulant Representation

The proliferation of imaging devices and countless image data generated every day impose an increasingly high demand on efficient and effective image denoising. In this paper, we establish a theoretical connection between principal component analysis (PCA) and the Haar transform under circulant representation, and present a computationally simple denoising algorithm. The proposed method, termed Haar-tSVD, exploits a unified tensor singular value decomposition (t-SVD) projection combined with Haar transform to efficiently capture global and local patch correlations. Haar-tSVD operates as a one-step, parallelizable plug-and-play denoiser that eliminates the need for learning local bases, thereby striking a balance between denoising speed and performance. Besides, an adaptive noise estimation scheme is introduced to improve robustness according to eigenvalue analysis of the circulant structure. To further enhance the performance under severe noise conditions, we integrate deep neural networks with Haar-tSVD based on the established Haar-PCA relationship. Experimental results on various denoising datasets demonstrate the efficiency and effectiveness of proposed method for noise removal. Our code is publicly available at https://github.com/ZhaomingKong/Haar-tSVD.

==> Figs/Method/Robust_Enhancement/DND/selected_crop.m <==
%% Select cropped images
% cur_path = pwd;
% write_cropped_path = 'cropped';
% dir_img = dir('*.png');
% num_imgs = length(dir_img);
% 
% for i = 1:num_imgs
%     img_i_name = dir_img(i).name;
%     img_i = imread(img_i_name);
%     cropped_img = img_i(239:239+69,146:146+100,:);
%     cropped_img = single(cropped_img);
%     cd(write_cropped_path)
%     name_split = split(img_i_name,'.');
%     write_name = strcat(name_split{1},'_cropped','.png');
%     imwrite(uint8(cropped_img),write_name);
%     cd(cur_path)
% end

%% Write combined_images
cur_path = pwd;
write_combined_path = 'combined';
dir_img = dir('*.png');
num_imgs = length(dir_img);

for i = 1:num_imgs
    img_i_name = dir_img(i).name;
    img_i = imread(img_i_name);
    cropped_img = img_i(399:399+99,268:286+99,:);
    cropped_img_resize = imresize(cropped_img,[298,298]);
    cropped_img_resize = single(cropped_img_resize)*1.168;
    cropped_img_resize = uint8(cropped_img_resize);
    combined_image = img_i;
    combined_image(512-298+1:512, 1:298,:) = cropped_img_resize;
    cd(write_combined_path)
    name_split = split(img_i_name,'.');
    write_name = strcat(name_split{1},'_combined','.png');
    imwrite(uint8(combined_image),write_name);
    cd(cur_path)
end

==> Figs/Method/Robust_Enhancement/SIDD/sample2/selected_crop.m <==
%% Select cropped images
% cur_path = pwd;
% write_cropped_path = 'cropped';
% dir_img = dir('*.png');
% num_imgs = length(dir_img);
% 
% for i = 1:num_imgs
%     img_i_name = dir_img(i).name;
%     img_i = imread(img_i_name);
%     cropped_img = img_i(239:239+69,146:146+100,:);
%     cropped_img = single(cropped_img);
%     cd(write_cropped_path)
%     name_split = split(img_i_name,'.');
%     write_name = strcat(name_split{1},'_cropped','.png');
%     imwrite(uint8(cropped_img),write_name);
%     cd(cur_path)
% end

%% Write combined_images
cur_path = pwd;
write_combined_path = 'combined';
dir_img = dir('*.png');
num_imgs = length(dir_img);

for i = 1:num_imgs
    img_i_name = dir_img(i).name;
    img_i = imread(img_i_name);
    cropped_img = img_i(170:170+80,148:148+80,:);
    cropped_img_resize = imresize(cropped_img,[166,166]);
    cropped_img_resize = single(cropped_img_resize)*1.168;
    cropped_img_resize = uint8(cropped_img_resize);
    combined_image = img_i;
    combined_image(256-166+1:256, 1:166,:) = cropped_img_resize;
    cd(write_combined_path)
    name_split = split(img_i_name,'.');
    write_name = strcat(name_split{1},'_combined','.png');
    imwrite(uint8(combined_image),write_name);
    cd(cur_path)
end

==> Figs/Method/Robust_Enhancement/selected_crop.m <==
%% Select cropped images
% cur_path = pwd;
% write_cropped_path = 'cropped';
% dir_img = dir('*.png');
% num_imgs = length(dir_img);
% 
% for i = 1:num_imgs
%     img_i_name = dir_img(i).name;
%     img_i = imread(img_i_name);
%     cropped_img = img_i(239:239+69,146:146+100,:);
%     cropped_img = single(cropped_img);
%     cd(write_cropped_path)
%     name_split = split(img_i_name,'.');
%     write_name = strcat(name_split{1},'_cropped','.png');
%     imwrite(uint8(cropped_img),write_name);
%     cd(cur_path)
% end

%% Write combined_images
cur_path = pwd;
write_combined_path = 'combined';
dir_img = dir('*.png');
num_imgs = length(dir_img);

for i = 1:num_imgs
    img_i_name = dir_img(i).name;
    img_i = imread(img_i_name);
    cropped_img = img_i(239:239+69,146:146+86,:);
    cropped_img_resize = imresize(cropped_img,3.08);
    combined_image = img_i;
    combined_image(296:296 + 216-1, 1:268,:) = cropped_img_resize;
    combined_image = combined_image(66:512,1:512,:);
    cd(write_combined_path)
    name_split = split(img_i_name,'.');
    write_name = strcat(name_split{1},'_combined','.png');
    imwrite(uint8(combined_image),write_name);
    cd(cur_path)
end

==> Figs/Selected_color_images/CRVD/Case9/post_processing.m <==
%% Brighten
% cur_path = pwd;
% dir_imgs = dir('*.png');
% 
% num_imgs = length(dir_imgs);
% for i = 1:num_imgs
%     img_i_name = dir_imgs(i).name;
%     img_i = imread(img_i_name);
%     img_i = single(img_i)*1.68;
% 
%     img_i_name_split = split(img_i_name,'.');
%     img_i_write_name = strcat(img_i_name_split{1},'_brighten.png');
% 
%     imwrite(uint8(img_i), img_i_write_name);
% 
% end

%% Crop
% cur_path = pwd;
% dir_imgs = dir('*.png');
% 
% num_imgs = length(dir_imgs);
% for i = 1:num_imgs
%     img_i_name = dir_imgs(i).name;
%     img_i = imread(img_i_name);
%     img_i = single(img_i)*1.68;
% 
%     img_i_crop = img_i(1:88,1:88,:);
% 
%     img_i_name_split = split(img_i_name,'.');
%     img_i_write_name = strcat(img_i_name_split{1},'_cropped.png');
% 
%     imwrite(uint8(img_i_crop), img_i_write_name);
% 
% end

%% Combine
cur_path = pwd;
dir_imgs = dir('*.png');

num_imgs = length(dir_imgs);
for i = 1:num_imgs
    img_i_name = dir_imgs(i).name;
    img_i = imread(img_i_name);
    [H,W,~] = size(img_i);
    img_i = single(img_i);
    img_i_brighten = single(img_i)*1.29;

    img_i_crop = img_i_brighten(320:320+91,581:581+91,:);

    img_i_crop = imresize(img_i_crop,[698,698]);
    img_i(H-698+1:H,90:90+698-1,:) = img_i_crop;

    img_i = img_i(81:1080, 90:90+1001-1,:);

    img_i_name_split = split(img_i_name,'.');
    img_i_write_name = strcat(img_i_name_split{1},'_combined.png');

    imwrite(uint8(img_i), img_i_write_name);

end



==> Figs/Selected_color_images/CRVD/Sample5/selected_crop.m <==
%% Select cropped images
% cur_path = pwd;
% write_cropped_path = 'cropped';
% dir_img = dir('*.png');
% num_imgs = length(dir_img);
% 
% for i = 1:num_imgs
%     img_i_name = dir_img(i).name;
%     img_i = imread(img_i_name);
%     cropped_img = img_i(239:239+69,146:146+100,:);
%     cropped_img = single(cropped_img);
%     cd(write_cropped_path)
%     name_split = split(img_i_name,'.');
%     write_name = strcat(name_split{1},'_cropped','.png');
%     imwrite(uint8(cropped_img),write_name);
%     cd(cur_path)
% end

%% Write combined_images
cur_path = pwd;
write_combined_path = 'combined';
dir_img = dir('*.png');
num_imgs = length(dir_img);

for i = 1:num_imgs
    img_i_name = dir_img(i).name;
    img_i = imread(img_i_name);
    disp(img_i_name)

    combined_image = img_i;

    cropped_img = img_i(780:780+98, 138:138+98,:);
    cropped_img_resize = imresize(cropped_img,[369,369]);
    cropped_img_resize = single(cropped_img_resize)*1.018;
    cropped_img_resize = uint8(cropped_img_resize);

    combined_image(958-369+1:958,616-369+1:616,:) = cropped_img_resize;

    cropped_img = img_i(508:508+158, 756:756+158,:);
    cropped_img_resize = imresize(cropped_img,[369,369]);
    cropped_img_resize = single(cropped_img_resize)*1.018;
    cropped_img_resize = uint8(cropped_img_resize);

    combined_image(1038-369+1:1038,1100-369+1:1100,:) = cropped_img_resize;


    cropped_img = img_i(106:106+108, 556:556+108,:);
    cropped_img_resize = imresize(cropped_img,[369,369]);
    cropped_img_resize = single(cropped_img_resize)*1.018;
    cropped_img_resize = uint8(cropped_img_resize);

    combined_image(506-369+1:506,1098-369+1:1098,:) = cropped_img_resize;

    combined_image = combined_image(:,59:1318,:);


    cd(write_combined_path)
    name_split = split(img_i_name,'.');
    write_name = strcat(name_split{1},'_combined','.png');
    imwrite(uint8(combined_image),write_name);
    cd(cur_path)
end

==> Figs/Selected_color_images/DND/Case3/selected_crop.m <==
%% Select cropped images
% cur_path = pwd;
% write_cropped_path = 'cropped';
% dir_img = dir('*.png');
% num_imgs = length(dir_img);
% 
% for i = 1:num_imgs
%     img_i_name = dir_img(i).name;
%     img_i = imread(img_i_name);
%     cropped_img = img_i(239:239+69,146:146+100,:);
%     cropped_img = single(cropped_img);
%     cd(write_cropped_path)
%     name_split = split(img_i_name,'.');
%     write_name = strcat(name_split{1},'_cropped','.png');
%     imwrite(uint8(cropped_img),write_name);
%     cd(cur_path)
% end

%% Write combined_images
cur_path = pwd;
write_combined_path = 'combined';
dir_img = dir('*.png');
num_imgs = length(dir_img);

for i = 1:num_imgs
    img_i_name = dir_img(i).name;
    img_i = imread(img_i_name);
    disp(img_i_name)

    combined_image = img_i;

    cropped_img = img_i(180:188+98, 186:186+98,:);
    cropped_img_resize = imresize(cropped_img,[238,238]);
    cropped_img_resize = single(cropped_img_resize)*1;
    cropped_img_resize = uint8(cropped_img_resize);

    combined_image(512-238+1:512,512-238+1:512,:) = cropped_img_resize;


    cd(write_combined_path)
    name_split = split(img_i_name,'.');
    write_name = strcat(name_split{1},'_combined','.png');
    imwrite(uint8(combined_image),write_name);
    cd(cur_path)
end

==> Figs/Selected_color_images/IOCI/Case5_new/post_processing.m <==
%% Brighten
% cur_path = pwd;
% dir_imgs = dir('*.png');
% 
% num_imgs = length(dir_imgs);
% for i = 1:num_imgs
%     img_i_name = dir_imgs(i).name;
%     img_i = imread(img_i_name);
%     img_i = single(img_i)*1.68;
% 
%     img_i_name_split = split(img_i_name,'.');
%     img_i_write_name = strcat(img_i_name_split{1},'_brighten.png');
% 
%     imwrite(uint8(img_i), img_i_write_name);
% 
% end

%% Crop
% cur_path = pwd;
% dir_imgs = dir('*.png');
% 
% num_imgs = length(dir_imgs);
% for i = 1:num_imgs
%     img_i_name = dir_imgs(i).name;
%     img_i = imread(img_i_name);
%     img_i = single(img_i)*1.68;
% 
%     img_i_crop = img_i(1:88,1:88,:);
% 
%     img_i_name_split = split(img_i_name,'.');
%     img_i_write_name = strcat(img_i_name_split{1},'_cropped.png');
% 
%     imwrite(uint8(img_i_crop), img_i_write_name);
% 
% end

%% Combine
% cur_path = pwd;
% dir_imgs = dir('*.png');
% write_path = 'Combined';
% 
% num_imgs = length(dir_imgs);
% for i = 1:num_imgs
%     img_i_name = dir_imgs(i).name;
%     img_i = imread(img_i_name);
%     [H,W,~] = size(img_i);
%     img_i = single(img_i);
%     img_i_brighten = single(img_i)*1.39;
% 
%     img_i_crop = img_i_brighten(218:218+188-1,816:816+188-1,:);
% 
%     img_i_crop = imresize(img_i_crop,[398,398]);
%     img_i(399:399+398-1,608:608+398-1,:) = img_i_crop;
% 
%     img_i_name_split = split(img_i_name,'.');
%     img_i_write_name = strcat(img_i_name_split{1},'_combined_small_new.png');
% 
%     cd(write_path)
%     imwrite(uint8(img_i), img_i_write_name);
%     cd(cur_path)
% 
% end

cur_path = pwd;
dir_imgs = dir('*.png');
write_path = 'Combined';

num_imgs = length(dir_imgs);
for i = 1:num_imgs
    img_i_name = dir_imgs(i).name;
    img_i = imread(img_i_name);
    [H,W,~] = size(img_i);
    img_i = single(img_i);
    img_i_brighten = single(img_i)*1.618;

    img_i_crop = img_i_brighten(826:826+98-1,368:368+138-1,:);

    img_i_crop = imresize(img_i_crop,[398,398]);
    img_i(588:588+398-1,558:558+398-1,:) = img_i_crop;

    img_i_crop = img_i_brighten(508:508+158-1,108:108+158-1,:);

    img_i_crop = imresize(img_i_crop,[398,398]);
    img_i(18:18+398-1,138:138+398-1,:) = img_i_crop;

    img_i_name_split = split(img_i_name,'.');
    img_i_write_name = strcat(img_i_name_split{1},'_combined_small_new.png');
    
    cd(write_path)
    imwrite(uint8(img_i), img_i_write_name);
    cd(cur_path)

end



==> Figs/Selected_color_images/IOCV/Case2/post_processing.m <==
%% Brighten
% cur_path = pwd;
% dir_imgs = dir('*.png');
% 
% num_imgs = length(dir_imgs);
% for i = 1:num_imgs
%     img_i_name = dir_imgs(i).name;
%     img_i = imread(img_i_name);
%     img_i = single(img_i)*1.68;
% 
%     img_i_name_split = split(img_i_name,'.');
%     img_i_write_name = strcat(img_i_name_split{1},'_brighten.png');
% 
%     imwrite(uint8(img_i), img_i_write_name);
% 
% end

%% Crop
% cur_path = pwd;
% dir_imgs = dir('*.png');
% 
% num_imgs = length(dir_imgs);
% for i = 1:num_imgs
%     img_i_name = dir_imgs(i).name;
%     img_i = imread(img_i_name);
%     img_i = single(img_i)*1.68;
% 
%     img_i_crop = img_i(1:88,1:88,:);
% 
%     img_i_name_split = split(img_i_name,'.');
%     img_i_write_name = strcat(img_i_name_split{1},'_cropped.png');
% 
%     imwrite(uint8(img_i_crop), img_i_write_name);
% 
% end

%% Combine
cur_path = pwd;
dir_imgs = dir('*.png');

num_imgs = length(dir_imgs);
for i = 1:num_imgs
    img_i_name = dir_imgs(i).name;
    img_i = imread(img_i_name);
    [H,W,~] = size(img_i);
    img_i = single(img_i);
    img_i_brighten = single(img_i)*1.356;

    img_i_crop = img_i_brighten(308:308+138,86:86+138,:);

    img_i_crop = imresize(img_i_crop,[339,339]);
    img_i(H-339+1:H, W-339+1:W,:) = img_i_crop;

    % img_i = img_i(60:H, 500:500+1088,:);

    img_i_name_split = split(img_i_name,'.');
    img_i_write_name = strcat(img_i_name_split{1},'_combined.png');

    imwrite(uint8(img_i), img_i_write_name);

end



==> Figs/Selected_color_images/Kodak_selected/sigma_40_30_50/Sample2/selected_crop.m <==
%% Select cropped images
% cur_path = pwd;
% write_cropped_path = 'cropped';
% dir_img = dir('*.png');
% num_imgs = length(dir_img);
% 
% for i = 1:num_imgs
%     img_i_name = dir_img(i).name;
%     img_i = imread(img_i_name);
%     cropped_img = img_i(239:239+69,146:146+100,:);
%     cropped_img = single(cropped_img);
%     cd(write_cropped_path)
%     name_split = split(img_i_name,'.');
%     write_name = strcat(name_split{1},'_cropped','.png');
%     imwrite(uint8(cropped_img),write_name);
%     cd(cur_path)
% end

%% Write combined_images
cur_path = pwd;
write_combined_path = 'combined';
dir_img = dir('*MaIR.png');
num_imgs = length(dir_img);

for i = 1:num_imgs
    img_i_name = dir_img(i).name;
    img_i = imread(img_i_name);
    disp(img_i_name)

    combined_image = img_i;

    cropped_img = img_i(153:153+96, 456:456+96,:);
    cropped_img_resize = imresize(cropped_img,[238,238]);
    cropped_img_resize = single(cropped_img_resize)*1.168;
    cropped_img_resize = uint8(cropped_img_resize);

    combined_image(269:269+238-1, 399:399+238-1,:) = cropped_img_resize;


    cropped_img = img_i(329:329+96, 69:69+96,:);

    cropped_img_resize = imresize(cropped_img,[238,238]);
    cropped_img_resize = single(cropped_img_resize)*1.018;
    cropped_img_resize = uint8(cropped_img_resize);

    combined_image(1:238, 1:238,:) = cropped_img_resize;

    cd(write_combined_path)
    name_split = split(img_i_name,'.');
    write_name = strcat(name_split{1},'_combined','.png');
    imwrite(uint8(combined_image),write_name);
    cd(cur_path)
end

==> Figs/Selected_color_images/Real-HSI/Case4/post_processing.m <==
%% Brighten
% cur_path = pwd;
% dir_imgs = dir('*.png');
% 
% num_imgs = length(dir_imgs);
% for i = 1:num_imgs
%     img_i_name = dir_imgs(i).name;
%     img_i = imread(img_i_name);
%     img_i = single(img_i)*1.68;
% 
%     img_i_name_split = split(img_i_name,'.');
%     img_i_write_name = strcat(img_i_name_split{1},'_brighten.png');
% 
%     imwrite(uint8(img_i), img_i_write_name);
% 
% end

%% Crop
% cur_path = pwd;
% dir_imgs = dir('*.png');
% 
% num_imgs = length(dir_imgs);
% for i = 1:num_imgs
%     img_i_name = dir_imgs(i).name;
%     img_i = imread(img_i_name);
%     img_i = single(img_i)*1.68;
% 
%     img_i_crop = img_i(1:88,1:88,:);
% 
%     img_i_name_split = split(img_i_name,'.');
%     img_i_write_name = strcat(img_i_name_split{1},'_cropped.png');
% 
%     imwrite(uint8(img_i_crop), img_i_write_name);
% 
% end

%% Combine
% cur_path = pwd;
% dir_imgs = dir('*.png');
% 
% num_imgs = length(dir_imgs);
% for i = 1:num_imgs
%     img_i_name = dir_imgs(i).name;
%     img_i = imread(img_i_name);
% 
%     [H,W,~] = size(img_i);
%     img_i = single(img_i);
%     if(strcmp(img_i_name,'clean_47_slice_19.png') == 0)
%         img_i = single(img_i)*0.89;
%         img_i_brighten_2 = single(img_i)*1;
%     else
%         img_i_brighten = single(img_i)*0.8;
%         img_i_brighten_2 = single(img_i)*0.8;
%         img_i = single(img_i)*0.89;
%     end
% 
%     img_i_crop1 = img_i(226:226+98,380:380+98,:);
%     % img_i_crop2 = img_i(109:109+86,528:528+86,:);
%     img_i_crop2 = img_i(150:150+69,68:68+69,:);
% 
%     if(strcmp(img_i_name,'clean_47_slice_19.png') == 0)
%         img_i_crop1 = single(img_i_crop1)*1.59;
%         img_i_crop2 = single(img_i_crop2)*1.29;
%     else
%         img_i_crop1 = single(img_i_crop1)*0.8;
%         img_i_crop2 = single(img_i_crop2)*0.8;
%     end
% 
%     img_i_crop1 = imresize(img_i_crop1,[236,236]);
%     img_i_crop2 = imresize(img_i_crop2,[236,236]);
% 
%     img_i(H-236+1:H,W-236+1-122:W-122,:) = img_i_crop1*1.19;
%     img_i(1:236,W-538:W-538+236-1,:) = img_i_crop2*1.89;
% 
% 
%     img_i = img_i(:,W-636:W-116,:);
% 
%     img_i_name_split = split(img_i_name,'.');
%     img_i_write_name = strcat(img_i_name_split{1},'_combined.png');
% 
%     imwrite(uint8(img_i), img_i_write_name);
% 
% end


cur_path = pwd;
dir_imgs = dir('*.png');
write_path = 'Combined_new';

num_imgs = length(dir_imgs);
for i = 1:num_imgs
    img_i_name = dir_imgs(i).name;
    img_i = imread(img_i_name);
    
    [H,W,~] = size(img_i);
    img_i = single(img_i);
    if(strcmp(img_i_name,'clean_47_slice_19.png') == 0)
        img_i = single(img_i)*0.89;
        img_i_brighten_2 = single(img_i)*1;
    else
        img_i_brighten = single(img_i)*0.8;
        img_i_brighten_2 = single(img_i)*0.8;
        img_i = single(img_i)*0.89;
    end

    img_i_crop1 = img_i(226:226+98,380:380+98,:);
    % img_i_crop2 = img_i(109:109+86,528:528+86,:);
    img_i_crop2 = img_i(150:150+69,68:68+69,:);
    
    if(strcmp(img_i_name,'clean_47_slice_19.png') == 0)
        img_i_crop1 = single(img_i_crop1)*1.59;
        img_i_crop2 = single(img_i_crop2)*1.29;
    else
        img_i_crop1 = single(img_i_crop1)*0.8;
        img_i_crop2 = single(img_i_crop2)*0.8;
    end

    img_i_crop1 = imresize(img_i_crop1,[236,236]);
    img_i_crop2 = imresize(img_i_crop2,[236,236]);

    img_i(H-236+1:H,W-236+1-122:W-122,:) = img_i_crop1*1.19;
    img_i(1:236,W-538:W-538+236-1,:) = img_i_crop2*1.89;


    img_i = img_i(:,W-636:W-116,:);

    img_i_name_split = split(img_i_name,'.');
    img_i_write_name = strcat(img_i_name_split{1},'_combined.png');
    
    cd(write_path)
    imwrite(uint8(img_i), img_i_write_name);
    cd(cur_path)

end
